Multi-Task Learning for Calorie Prediction on a Novel Large-Scale Recipe Dataset Enriched with Nutritional Information

A rapidly growing amount of content posted online, such as food recipes, opens doors to new exciting applications at the intersection of vision and language. In this work, we aim to estimate the calorie amount of a meal directly from an image by learning from recipes people have published on the Internet, thus skipping time-consuming manual data annotation. Since there are few large-scale publicly available datasets captured in unconstrained environments, we propose the pic2kcal benchmark comprising 308,000 images from over 70,000 recipes including photographs, ingredients and instructions. To obtain nutritional information of the ingredients and automatically determine the ground-truth calorie value, we match the items in the recipes with structured information from a food item database. We evaluate various neural networks for regression of the calorie quantity and extend them with the multi-task paradigm. Our learning procedure combines the calorie estimation with prediction of proteins, carbohydrates, and fat amounts as well as a multi-label ingredient classification. Our experiments demonstrate clear benefits of multi-task learning for calorie estimation, surpassing the single-task calorie regression by 9.9%. To encourage further research on this task, we make the code for generating the dataset and the models publicly available.

==> images/examples/gen.sh <==
#!/bin/bash
set -eu
echo "% generated by $0, edit $0 instead of this file"
echo "\begin{tabular}{cc}"
for f in "$@"; do
    m="${f%.png}"
    m="${m%.jpg}.json"
    echo "
        \includegraphics[align=c,width=0.5\linewidth]{images/examples/$f} &    
        \begin{tabularx}{0.43\linewidth}{p{0.1\linewidth}>{\raggedleft}p{0.1\linewidth}>{\raggedleft\arraybackslash}p{0.1\linewidth}}
        \multicolumn{3}{l}{Nutrition Facts (per 100 g)} \\\\
        \toprule
        & Pred & True \\\\
        \midrule
        Calories & $(jq '.pred.kcal|round' $m) kcal & $(jq '.truth.kcal|round' $m) kcal \\\\
        \midrule
        Fat & $(jq '.pred.fat|round' $m) g & $(jq '.truth.fat|round' $m) g \\\\
        \midrule
        Carb & $(jq '.pred.carbs|round' $m) g & $(jq '.truth.carbs|round' $m) g \\\\
        \midrule
        Protein & $(jq '.pred.protein|round' $m) g & $(jq '.truth.protein|round' $m) g \\\\
        \midrule
        \multicolumn{3}{p{0.37\linewidth}}{\raggedright Ingredients (pred): $(jq -r '.pred.ings | join(", ")' $m)} \\\\
        \midrule
        \multicolumn{3}{p{0.37\linewidth}}{\raggedright Ingredients (true): $(jq -r '.truth.ings | join(", ")' $m)} \\\\
        \bottomrule
        \end{tabularx} \\\\[15ex]
        
    "
done

echo "\end{tabular}"
